AI-Q: Quadrature by Learned Reconstruction for the Material Point Method

The dual role of material points as carriers of constitutive history and quadrature sites couples the integration accuracy of the material point method (MPM) to the evolving particle distribution. This work introduces AI-assisted quadrature (AI-Q), a framework that separates these roles through constrained learning of a local stress-reconstruction operator. The central idea is to design reconstruction for the stress moments entering the discrete momentum balance, making the assembled internal forces the principal learning objective. Exact constant reproduction and soft affine consistency constrain the approximation, while auxiliary stress supervision regularizes modes left undetermined by force matching. The network uses the particle configuration to determine the coefficients that map particle stresses to quadrature points. Constitutive updates remain on the particles, and the same reconstruction principle applies to both full and cut cells. Numerical studies demonstrate reduced mean and high-percentile internal-force errors relative to conventional particle quadrature and classical reconstruction methods over mixed stress fields and particle configurations. These improvements carry through to the stress solution in boundary-value problems, while three-dimensional tests demonstrate compatibility with large deformation. By separating material representation from force integration, AI-Q provides a general alternative to particle quadrature and a systematic route to resolving the long-standing integration problem in MPM.

==> checks/check_document.py <==
"""Check cross-references and the compiled draft; requires PyMuPDF (fitz)."""
from pathlib import Path
import collections
import hashlib
import json
import re
import fitz

root=Path(__file__).resolve().parents[1]
s='\n'.join((root/n).read_text() for n in ('methodology.tex','theory_appendix.tex'))
labels=re.findall(r'\\label\{([^}]+)\}',s)
refs=re.findall(r'\\(?:eqref|ref)\{([^}]+)\}',s)
keys=[x.strip() for group in re.findall(r'\\cite\{([^}]+)\}',s) for x in group.split(',')]
bib=re.findall(r'\\bibitem\{([^}]+)\}',(root/'references.tex').read_text())
log=(root/'main.log').read_text()
aux=(root/'main.aux').read_text()
nums=dict(re.findall(r'\\newlabel\{([^}]+)\}\{\{([^}]+)\}',aux))
with fitz.open(root/'main.pdf') as pdf:
    result={
      'pdf_pages':len(pdf),
      'duplicate_labels':[key for key,n in collections.Counter(labels).items() if n>1],
      'unresolved_references':sorted(set(refs)-set(labels)),
      'unresolved_citations':sorted(set(keys)-set(bib)),
      'overfull_boxes':len(re.findall('Overfull',log)),
      'undefined_control_sequences':len(re.findall('Undefined control sequence',log)),
      'tex_undefined_reference_warnings':len(re.findall('undefined',log)),
      'duplicate_appendix_prefix':any('Appendix Appendix' in page.get_text() for page in pdf),
      'main_section_order':re.findall(r'\\subsection\{([^}]+)\}',(root/'methodology.tex').read_text()),
      'equation_numbers':{k:v for k,v in nums.items() if k.startswith('eq:')},
      'underfull_box_warning_count':len(re.findall('Underfull',log)),
      'scope':'Compilation and cross-reference checks, not proof of scientific correctness or final-run reproducibility.'
    }
for key in ('duplicate_labels','unresolved_references','unresolved_citations','overfull_boxes',
            'undefined_control_sequences','tex_undefined_reference_warnings','duplicate_appendix_prefix'):
    if result[key]:
        raise AssertionError(f'{key}: {result[key]}')

# Targeted structural audit: the two modules have matching expository stages.
full = (root/'sections/23_full.tex').read_text()
cut = (root/'sections/24_cut.tex').read_text()
heading_pattern = r'\\subsubsection\{([^}]+)\}'
full_headings = re.findall(heading_pattern, full)
cut_headings = re.findall(heading_pattern, cut)
assert len(full_headings) == 4 and full_headings == cut_headings
assert full.index(r'\label{eq:projection}') < full.index(r'\label{eq:fullforce}') < full.index(r'\label{eq:fullerror}')
assert cut.index(r'\label{eq:cutconstraints}') < cut.index(r'\label{eq:cutforce}') < cut.index(r'\label{eq:cuterror}')
pairs = [('eq:fullrule','eq:simplexrule'), ('eq:pooling','eq:cutpooling'),
         ('eq:projection','eq:cutconstraints'), ('eq:affineidentity','eq:cutaffineidentity'),
         ('eq:fullforce','eq:cutforce'), ('eq:gausstarget','eq:cutgausstarget'),
         ('eq:fullerror','eq:cuterror'), ('eq:reconstructionbound','eq:cutreconstructionbound')]
result['full_cut_parallel_audit'] = {
    'matching_subsubsection_headings':full_headings,
    'projection_precedes_force_assembly':True,
    'paired_equation_numbers':[{a:nums[a],b:nums[b]} for a,b in pairs],
    'original_v3_equation_2_40_now':nums['eq:cuterror'],
    'full_cell_counterpart':nums['eq:fullerror']
}
baseline=json.loads((root/'checks/unchanged_section_hashes.json').read_text())
result['unchanged_v3_sections']={
    name:hashlib.sha256((root/name).read_bytes()).hexdigest()==digest
    for name,digest in baseline['expected_sha256'].items()}
assert all(result['unchanged_v3_sections'].values())
(root/'checks/document_checks.json').write_text(json.dumps(result,indent=2)+'\n')
print(f"PASS: {result['pdf_pages']} pages; references resolved; no overfull equations/text.")


==> checks/sync_sections.py <==
"""Regenerate the main section from its numbered subsection source files."""
from pathlib import Path
root = Path(__file__).resolve().parents[1]
sources = sorted((root / 'sections').glob('*.tex'))
if len(sources) != 7:
    raise RuntimeError(f'Expected seven section files, found {len(sources)}.')
(root / 'methodology.tex').write_text('\n\n'.join(s.read_text() for s in sources))
print('Updated methodology.tex')


==> checks/verify_algebra.py <==
#!/usr/bin/env python3
"""Independent checks of manuscript identities, not tests of trained checkpoints.
Run: python checks/verify_algebra.py
Dependencies: Python 3.10+, NumPy. No solver, training data or network is loaded.
"""
from __future__ import annotations
import itertools
import json
import math
from pathlib import Path
import numpy as np

RNG = np.random.default_rng(20261014)
RESULTS: list[dict] = []

def check(name: str, residual: float, tolerance: float = 2e-10, **details) -> None:
    residual = float(residual)
    if not math.isfinite(residual) or residual > tolerance:
        raise AssertionError(f'{name}: {residual:.6g} > {tolerance:.6g}')
    RESULTS.append(dict(name=name, residual=residual, tolerance=tolerance, **details))

def gauss(d: int, order: int, origin: float = 0.) -> tuple[np.ndarray,np.ndarray]:
    a,w=np.polynomial.legendre.leggauss(order)
    ids=np.array(list(itertools.product(range(order),repeat=d)))
    return origin+(a[ids]+1)/2, np.prod(w[ids]/2,axis=1)

def duffy(d: int, order: int) -> tuple[np.ndarray,np.ndarray]:
    u,w=gauss(d,order)
    eta=np.empty_like(u); product=np.ones(len(u)); jac=np.ones(len(u))
    for a in range(d):
        eta[:,a]=u[:,a]*product
        product*=1-u[:,a]
        jac*=(1-u[:,a])**(d-a-1)
    return eta,w*jac

def kernel(r: np.ndarray, k: int) -> tuple[np.ndarray,np.ndarray]:
    # Piecewise cardinal kernels avoid cancellation outside support.
    a=np.abs(r); sign=np.sign(r)
    if k==1:
        return np.where(a<1,1-a,0),np.where(a<1,-sign,0)
    if k==2:
        v=np.where(a<.5,.75-r*r,np.where(a<1.5,.5*(1.5-a)**2,0))
        g=np.where(a<.5,-2*r,np.where(a<1.5,-sign*(1.5-a),0))
        return v,g
    v=np.where(a<1,2/3-r*r+.5*a**3,np.where(a<2,(2-a)**3/6,0))
    g=np.where(a<1,-2*r+1.5*r*a,np.where(a<2,-.5*sign*(2-a)**2,0))
    return v,g

def basis(x: np.ndarray,k: int) -> tuple[np.ndarray,np.ndarray,np.ndarray]:
    d=x.shape[1]
    one={1:[0,1],2:[0,1,2],3:[-1,0,1,2]}[k]
    nodes=np.array(list(itertools.product(one,repeat=d)),float)
    val,der=kernel(x[:,None,:]-nodes[None,:,:],k)
    n=np.prod(val,axis=2)
    grad=np.zeros((len(x),len(nodes),d))
    for a in range(d):
        grad[:,:,a]=der[:,:,a]*np.prod(val[:,:,[b for b in range(d) if b!=a]],axis=2)
    return nodes,n,grad

def sym_components(s: np.ndarray,d:int) -> np.ndarray:
    t=np.zeros(s.shape[:-1]+(d,d)); c=0
    for a in range(d):t[...,a,a]=s[...,c]; c+=1
    for a in range(d):
        for b in range(a+1,d): t[...,a,b]=t[...,b,a]=s[...,c]; c+=1
    return t

def force(s: np.ndarray,w:np.ndarray,g:np.ndarray) -> np.ndarray:
    return -np.einsum('q,qab,qib->ia',w,s,g)

for d in (2,3):
    for p in (1,4,11,36):
        q=9
        x=RNG.uniform(-1,1,(p,d)); y=RNG.uniform(-1,1,(q,d))
        raw=RNG.normal(size=(q,p)); r=raw+(1-raw.sum(axis=1,keepdims=True))/p
        check(f'constant_projection_d{d}_p{p}', np.max(np.abs(r.sum(axis=1)-1)))
        perm=RNG.permutation(p); stress=RNG.normal(size=(p,d*(d+1)//2))
        check(f'permutation_d{d}_p{p}',np.max(np.abs(r@stress-r[:,perm]@stress[perm])))
        b=RNG.normal(size=d); s0=RNG.normal(); delta=r@x-y
        check(f'affine_identity_d{d}_p{p}',np.max(np.abs(r@(s0+x@b)-(s0+y@b)-delta@b)))
        # Exact quadratic Taylor expansion with particle-state perturbation.
        h=.37; xp=h*x/2; xq=h*y/2; a=RNG.normal(size=(d,d)); a=(a+a.T)/2
        err=RNG.normal(size=p)*.01
        sigma=lambda z:s0+z@b+.5*np.einsum('pa,ab,pb->p',z,a,z)
        actual=np.max(np.abs(r@(sigma(xp)+err)-sigma(xq)))
        lam=np.max(np.sum(np.abs(r),axis=1)); eta=np.max(np.abs(err))
        m1=np.linalg.norm(b)+np.linalg.norm(a,2)*math.sqrt(d)*h/2
        bound=lam*eta+h/2*m1*np.max(np.linalg.norm(delta,axis=1))+d*h*h/2*np.linalg.norm(a,2)*lam
        check(f'taylor_bound_d{d}_p{p}',max(0.,actual-bound),actual_error=float(actual),bound=float(bound))
    for k in (1,2,3):
        origin=.5 if k==2 else 0.
        x,w=gauss(d,3,origin); nodes,n,g=basis(x,k)
        check(f'partition_unity_d{d}_k{k}',np.max(np.abs(n.sum(axis=1)-1)))
        check(f'gradient_sum_d{d}_k{k}',np.max(np.abs(g.sum(axis=1))))
        check(f'linear_precision_d{d}_k{k}',np.max(np.abs(n@nodes-x)))
        check(f'gradient_linear_precision_d{d}_k{k}',np.max(np.abs(np.einsum('ia,qib->qab',nodes,g)-np.eye(d))))
        ns=d*(d+1)//2; vals=RNG.normal(size=(len(x),ns)); sigma=sym_components(vals,d); f=force(sigma,w,g)
        check(f'internal_resultant_d{d}_k{k}',np.max(np.abs(f.sum(axis=0))))
        torque=np.cross(nodes,f).sum(axis=0) if d==3 else np.sum(nodes[:,0]*f[:,1]-nodes[:,1]*f[:,0])
        check(f'internal_torque_d{d}_k{k}',np.max(np.abs(torque)))
        v=RNG.normal(size=(len(nodes),d)); gradv=np.einsum('ia,qib->qab',v,g)
        check(f'virtual_work_d{d}_k{k}',abs(np.sum(v*f)+np.einsum('q,qab,qab->',w,sigma,gradv)))
        # Assembly matrix uses column-stacked (Q, n_sigma) stress data.
        B=np.zeros((d*len(nodes),ns*len(x)))
        for j in range(ns):
            for iq in range(len(x)):
                e=np.zeros((len(x),ns)); e[iq,j]=1
                B[:,j*len(x)+iq]=force(sym_components(e,d),w,g).ravel()
        check(f'force_factorization_d{d}_k{k}',np.max(np.abs(B@vals.ravel(order='F')-f.ravel())))
        metric=RNG.uniform(.2,1.5,ns*len(x)); e=RNG.normal(size=ns*len(x))
        rhs=np.linalg.norm(B/np.sqrt(metric)[None,:],2)*np.sqrt(np.sum(metric*e*e))
        check(f'stress_force_bound_d{d}_k{k}',max(0.,np.linalg.norm(B@e)-rhs))
        if k==2:
            # Nodal second moment at all queries, h=1.
            dif=nodes[None,:,:]-x[:,None,:]
            D=np.einsum('qi,qia,qib->qab',n,dif,dif)
            check(f'apic_quadratic_moment_d{d}',np.max(np.abs(D-.25*np.eye(d))))
        # Degree-two polynomial stress times background gradients.
        coeff=RNG.normal(size=(ns,1+d+d*(d+1)//2))
        def stress_poly(z):
            mon=[np.ones(len(z))]+[z[:,a] for a in range(d)]
            mon += [z[:,a]*z[:,b] for a in range(d) for b in range(a,d)]
            return sym_components(np.column_stack(mon)@coeff.T,d)
        order=math.ceil((2+k+1)/2)
        xx,ww=gauss(d,order,origin); _,_,gg=basis(xx,k)
        xr,wr=gauss(d,8,origin); _,_,gr=basis(xr,k)
        check(f'full_polynomial_exactness_d{d}_k{k}',np.max(np.abs(force(stress_poly(xx),ww,gg)-force(stress_poly(xr),wr,gr))))
    # Oblique physical simplices: sufficient force-integration order in Appendix B.
    for k in (1,2,3):
        origin=.5 if k==2 else 0.
        vertices=origin+RNG.uniform(.08,.92,(d+1,d))
        edge=(vertices[1:]-vertices[0]).T
        determinant=abs(float(np.linalg.det(edge)))
        coeff=RNG.normal(size=(d*(d+1)//2,1+d+d*(d+1)//2))
        def stress_poly_simplex(z):
            mon=[np.ones(len(z))]+[z[:,a] for a in range(d)]
            mon += [z[:,a]*z[:,b] for a in range(d) for b in range(a,d)]
            return sym_components(np.column_stack(mon)@coeff.T,d)
        order=math.ceil((2+d*k+d-1)/2)
        eta,w=duffy(d,order); xx=vertices[0]+eta@edge.T; _,_,g=basis(xx,k)
        etar,wr=duffy(d,10); xr=vertices[0]+etar@edge.T; _,_,gr=basis(xr,k)
        f=force(stress_poly_simplex(xx),w*determinant,g)
        fr=force(stress_poly_simplex(xr),wr*determinant,gr)
        check(f'oblique_simplex_force_exactness_d{d}_k{k}',np.max(np.abs(f-fr)),order=order)
    for order in (2,3,4):
        eta,w=duffy(d,order)
        check(f'duffy_volume_d{d}_g{order}',abs(w.sum()-1/math.factorial(d)))
        maxdeg=2*order-d; worst=0.
        for powers in itertools.product(range(maxdeg+1),repeat=d):
            if sum(powers)>maxdeg:continue
            ref=np.prod([math.factorial(i) for i in powers])/math.factorial(d+sum(powers))
            numerical=np.sum(w*np.prod(eta**np.array(powers),axis=1))
            worst=max(worst,abs(numerical-ref))
        check(f'duffy_monomial_exactness_d{d}_g{order}',worst,total_degree=maxdeg)

# Exact first-moment identity for an affine vector integrand, nonuniform particle volumes.
d=3; x=RNG.uniform(-.5,.5,(7,d)); V=RNG.uniform(.02,.15,7)
a=RNG.normal(size=d); A=RNG.normal(size=(d,d))
res=(V[:,None]*(a+x@A.T)).sum(axis=0)-a
moment=a*(V.sum()-1)+A@(V[:,None]*x).sum(axis=0)
check('particle_volume_moment_identity',np.max(np.abs(res-moment)))
# Constant stress on two 1D elements: accurate stresses, inconsistent cell volume sums.
h=.4; sigma=2.3; vl=.31; vr=.49
f=-sigma*(vl/h-vr/h)
check('constant_stress_spurious_force',abs(f-sigma*(vr-vl)/h),force=f,total_volume=vl+vr,exact_total_volume=2*h)
# Child losses contain cross terms after aggregation.
e=RNG.normal(size=(4,12))
lhs=np.sum(e.sum(axis=0)**2)
rhs=np.sum(e*e)+2*sum(float(e[i]@e[j]) for i in range(4) for j in range(i+1,4))
check('parent_force_cross_terms',abs(lhs-rhs))
report={
 'scope':'Independent floating-point checks of manuscript algebra; no trained checkpoint, dataset or MPM solver was loaded.',
 'seed':20261014,'passed':True,'checks':len(RESULTS),
 'maximum_residual':max(row['residual'] for row in RESULTS),'results':RESULTS}
path=Path(__file__).with_name('verification.json'); path.write_text(json.dumps(report,indent=2)+'\n')
print(f"PASS: {len(RESULTS)} independent algebra checks; maximum residual={report['maximum_residual']:.3e}")
print(f'Written: {path}')


==> checks/verify_full_cut.py <==
#!/usr/bin/env python3
"""Check the paired full/cut identities on synthetic 2D/3D data.

Runs the existing independent algebra checks first, then checks the new paired
force-error decompositions and weighted force-error bounds. No trained network,
production dataset, or MPM time step is executed.
"""
from __future__ import annotations

import itertools
import json
import math
from pathlib import Path
import runpy

import numpy as np

ROOT = Path(__file__).resolve().parents[1]
base = runpy.run_path(str(ROOT / 'checks/verify_algebra.py'))
gauss, duffy = base['gauss'], base['duffy']
basis, force, sym_components = base['basis'], base['force'], base['sym_components']
rng = np.random.default_rng(20261014)
results = []


def record(name, residual, **details):
    residual = float(residual)
    tolerance = 2e-10
    if not math.isfinite(residual) or residual > tolerance:
        raise AssertionError(f'{name}: residual {residual:.6e}')
    results.append(dict(name=name, residual=residual, tolerance=tolerance, **details))


def projected_operator(query_count, particle_count):
    raw = rng.normal(scale=0.1, size=(query_count, particle_count))
    return raw + (1 - raw.sum(axis=1, keepdims=True)) / particle_count


for d in (2, 3):
    for k in (1, 2, 3):
        h = 0.37
        origin = 0.5 if k == 2 else 0.0
        nstress = d * (d + 1) // 2
        coefs = rng.normal(size=(nstress, 3))

        def stress_at(u):
            # Smooth polynomial with fourth-degree variation in each coordinate.
            # A deliberately low target rule retains a nonzero quadrature error.
            values = (coefs[:, 0][None, :]
                      + np.sum(u**2, axis=1)[:, None] * coefs[:, 1][None, :]
                      + np.sum(u**4, axis=1)[:, None] * coefs[:, 2][None, :])
            return sym_components(values, d)

        def gradients(u):
            return basis(u + origin, k)[2] / h

        def box_rule(lower_x, order):
            u, w = gauss(d, order)
            u[:, 0] = lower_x + (1 - lower_x) * u[:, 0]
            return u, w * (1 - lower_x) * h**d

        def exact_box_force(lower_x):
            u, w = box_rule(lower_x, 8)
            return force(stress_at(u), w, gradients(u))

        # Full-cell reconstruction and force, with independent particle errors.
        up = rng.uniform(0.02, 0.98, (11, d))
        sp = stress_at(up) + sym_components(rng.normal(0, 0.02, (11, nstress)), d)
        uq, wq = box_rule(0.0, 2)
        r = projected_operator(len(uq), len(up))
        shat = np.einsum('qp,pab->qab', r, sp)
        sref, grad = stress_at(uq), gradients(uq)
        learned = force(shat, wq, grad)
        selected = force(sref, wq, grad)
        exact = exact_box_force(0.0)
        reconstruction = force(shat - sref, wq, grad)
        quadrature = selected - exact
        record(f'full_error_decomposition_d{d}_k{k}',
               np.max(np.abs((learned - exact) - reconstruction - quadrature)),
               reconstruction_norm=float(np.linalg.norm(reconstruction)),
               quadrature_norm=float(np.linalg.norm(quadrature)))
        esq = np.einsum('q,qab,qab->', wq, shat - sref, shat - sref)
        gnorm = np.sqrt(np.einsum('q,qia,qia->i', wq, grad, grad))
        record(f'full_weighted_force_bound_d{d}_k{k}',
               max(0.0, float(np.max(np.linalg.norm(reconstruction, axis=1)
                                    - math.sqrt(esq) * gnorm))))

        # Split an axis-aligned clipped box into d! simplices. This is a valid
        # planar cut of a parent span; all child operators use the same particles.
        for represented_cut, true_cut in ((0.42, 0.27), (0.42, 0.42), (0.0, 0.0)):
            up = rng.uniform(0.02, 0.98, (11, d))
            up[:, 0] = max(represented_cut, true_cut) + (
                1 - max(represented_cut, true_cut)) * up[:, 0]
            sp = stress_at(up) + sym_components(rng.normal(0, 0.02, (11, nstress)), d)
            all_u, all_w, all_shat = [], [], []
            for ordering in itertools.permutations(range(d)):
                lo = np.zeros(d)
                lo[0] = represented_cut
                hi = np.ones(d)
                vertices = [lo.copy()]
                for axis in ordering:
                    new = vertices[-1].copy()
                    new[axis] = hi[axis]
                    vertices.append(new)
                vertices = np.asarray(vertices)
                edge = (vertices[1:] - vertices[0]).T
                eta, weights = duffy(d, 2)
                queries = vertices[0] + eta @ edge.T
                weights = weights * abs(float(np.linalg.det(edge))) * h**d
                r = projected_operator(len(queries), len(up))
                all_u.append(queries)
                all_w.append(weights)
                all_shat.append(np.einsum('qp,pab->qab', r, sp))
            uq = np.concatenate(all_u)
            wq = np.concatenate(all_w)
            shat = np.concatenate(all_shat)
            grad, sref = gradients(uq), stress_at(uq)
            learned, selected = force(shat, wq, grad), force(sref, wq, grad)
            represented_exact = exact_box_force(represented_cut)
            true_exact = exact_box_force(true_cut)
            reconstruction = force(shat - sref, wq, grad)
            quadrature = selected - represented_exact
            geometry = represented_exact - true_exact
            suffix = f'd{d}_k{k}_rec{represented_cut}_true{true_cut}'
            record(f'cut_error_decomposition_{suffix}',
                   np.max(np.abs((learned - true_exact) - reconstruction
                                 - quadrature - geometry)),
                   reconstruction_norm=float(np.linalg.norm(reconstruction)),
                   quadrature_norm=float(np.linalg.norm(quadrature)),
                   geometry_norm=float(np.linalg.norm(geometry)))
            esq = np.einsum('q,qab,qab->', wq, shat - sref, shat - sref)
            gnorm = np.sqrt(np.einsum('q,qia,qia->i', wq, grad, grad))
            record(f'cut_weighted_force_bound_{suffix}',
                   max(0.0, float(np.max(np.linalg.norm(reconstruction, axis=1)
                                        - math.sqrt(esq) * gnorm))))
            record(f'cut_volume_partition_{suffix}',
                   abs(wq.sum() - (1 - represented_cut) * h**d))
            if represented_cut == true_cut:
                record(f'geometry_term_vanishes_{suffix}', np.max(np.abs(geometry)))
                record(f'two_term_reduction_{suffix}',
                       np.max(np.abs((learned - true_exact) - reconstruction - quadrature)))

report = dict(
    scope='Synthetic double-precision algebra and quadrature checks; no trained checkpoint, final-run data, or MPM solver is evaluated.',
    passed=True, seed=20261014, checks=len(results),
    maximum_residual=max(item['residual'] for item in results), results=results,
    reference='The chosen polynomial fields are integrated exactly, up to roundoff, by the order-8 box rule used here.'
)
(ROOT / 'checks/full_cut_checks.json').write_text(json.dumps(report, indent=2) + '\n')
print(f"PASS: {len(results)} paired full/cut checks; maximum residual={report['maximum_residual']:.3e}")

